HODL Strategy or Fantasy? 480 Million Crypto Market Simulations and the Macro-Sentiment Effect

Crypto enthusiasts claim that buying and holding crypto assets yields high returns, often citing Bitcoin's past performance to promote other tokens and fuel fear of missing out. However, understanding the real risk-return trade-off and what factors affect future crypto returns is crucial as crypto becomes increasingly accessible to retail investors through major brokerages. We examine the HODL strategy through two independent analyses. First, we implement 480 million Monte Carlo simulations across 378 non-stablecoin crypto assets, net of trading fees and the opportunity cost of 1-month Treasury bills, and find strong evidence of survivorship bias and extreme downside concentration. At the 2-3 year horizon, the median excess return is -28.4 percent, the 1 percent conditional value at risk indicates that tail scenarios wipe out principal after all costs, and only the top quartile achieves very large gains, with a mean excess return of 1,326.7 percent. These results challenge the HODL narrative: across a broad set of assets, simple buy-and-hold loads extreme downside risk onto most investors, and the miracles mostly belong to the luckiest quarter. Second, using a Bayesian multi-horizon local projection framework, we find that endogenous predictors based on realized risk-return metrics have economically negligible and unstable effects, while macro-finance factors, especially the 24-week exponential moving average of the Fear and Greed Index, display persistent long-horizon impacts and high cross-basket stability. Where significant, a one-standard-deviation sentiment shock reduces forward top-quartile mean excess returns by 15-22 percentage points and median returns by 6-10 percentage points over 1-3 year horizons, suggesting that macro-sentiment conditions, rather than realized return histories, are the dominant indicators for future outcomes.

==> generate_tables/generate_macro_unitroot_table.py <==
from __future__ import annotations

from pathlib import Path

import pandas as pd

CSV_PATH = Path(
    "/Users/weikangzhang/Desktop/phd chapter 1_data/data_stationary_test/macro_unitroot_results_c_ct.csv"
)
OUTPUT_DIR = CSV_PATH.parent
TABLE_STEM = "macro_unitroot_results_pvalues"
DECIMAL_PLACES = 3

SERIES_LABELS = {
    "BTC_ret": "BTC return",
    "FGI_mean": "Fear & Greed Index",
    "BAMLH0A0HYM2": "HY OAS spread",
    "DFF": "Fed funds rate",
    "DGS10": "US 10Y Treasury yield",
    "DTWEXBGS": "Trade-weighted USD (broad)",
    "NASDAQCOM": "Nasdaq Composite",
    "T10Y2Y": "10Y-2Y Treasury spread",
    "VIXCLS": "VIX index",
}

DISPLAY_COLUMNS = [
    "macro",
    "p_DFGLS_c",
    "p_KPSS_c",
    "p_ZA_c",
    "p_DFGLS_ct",
    "p_KPSS_ct",
    "p_ZA_ct",
    "decision_c",
    "decision_ct",
]

COLUMN_LABELS = {
    "macro": "Series",
    "p_DFGLS_c": "DF-GLS $p$ (c)",
    "p_KPSS_c": "KPSS $p$ (c)",
    "p_ZA_c": "ZA $p$ (c)",
    "p_DFGLS_ct": "DF-GLS $p$ (ct)",
    "p_KPSS_ct": "KPSS $p$ (ct)",
    "p_ZA_ct": "ZA $p$ (ct)",
    "decision_c": "Decision (c)",
    "decision_ct": "Decision (ct)",
}

TABLE_CAPTION = "Unit-root tests for macro series"
TABLE_LABEL = "tab:macro-unitroot-pvalues"


def main() -> None:
    if not CSV_PATH.exists():
        raise FileNotFoundError(f"CSV not found: {CSV_PATH}")

    OUTPUT_DIR.mkdir(parents=True, exist_ok=True)

    df = pd.read_csv(CSV_PATH, na_filter=False)
    df = df[DISPLAY_COLUMNS]

    df["macro"] = df["macro"].map(
        lambda code: f"{SERIES_LABELS.get(code, code)} ({code})"
    )

    numeric_cols = [
        col
        for col in df.columns
        if col.startswith("p_")
    ]

    df[numeric_cols] = df[numeric_cols].apply(pd.to_numeric, errors="coerce")
    df[numeric_cols] = df[numeric_cols].round(DECIMAL_PLACES)

    text_cols = [col for col in df.columns if col not in numeric_cols]
    for col in text_cols:
        df[col] = (
            df[col]
            .astype(str)
            .str.replace("\\", "\\\\", regex=False)
            .str.replace("&", "\\&", regex=False)
            .str.replace("_", "\\_", regex=False)
        )

    df = df.rename(columns=COLUMN_LABELS)

    latex_kwargs = dict(
        index=False,
        escape=False,
        na_rep="",
        column_format="lrrrrrrll",
        float_format=f"{{:.{DECIMAL_PLACES}f}}".format,
    )
    tabular = df.to_latex(**latex_kwargs)

    tabular_lines = tabular.strip().splitlines()
    indented_tabular = "\n".join(f"  {line}" for line in tabular_lines)

    table_env = "\n".join(
        [
            "\\begin{table}[H]",
            "  \\centering",
            "  \\renewcommand{\\arraystretch}{1.15}",
            f"  \\caption{{{TABLE_CAPTION}}}",
            f"  \\label{{{TABLE_LABEL}}}",
            "  \\resizebox{\\textwidth}{!}{%",
            indented_tabular,
            "  }",
            "\\end{table}",
            "",
        ]
    )

    tabular_path = OUTPUT_DIR / f"{TABLE_STEM}.latex"
    table_path = OUTPUT_DIR / f"{TABLE_STEM}.tex"

    tabular_path.write_text(tabular + "\n", encoding="utf-8")
    table_path.write_text(table_env, encoding="utf-8")

    print("Generated LaTeX artifacts:")
    print(f"  {tabular_path}")
    print(f"  {table_path}")


if __name__ == "__main__":
    main()

